Brick Tic-Tac-Toe: Exploring the Generalizability of AlphaZero to Novel Test Environments

Traditional reinforcement learning (RL) environments typically are the same for both the training and testing phases. Hence, current RL methods are largely not generalizable to a test environment which is conceptually similar but different from what the method has been trained on, which we term the novel test environment. As an effort to push RL research towards algorithms which can generalize to novel test environments, we introduce the Brick Tic-Tac-Toe (BTTT) test bed, where the brick position in the test environment is different from that in the training environment. Using a round-robin tournament on the BTTT environment, we show that traditional RL state-search approaches such as Monte Carlo Tree Search (MCTS) and Minimax are more generalizable to novel test environments than AlphaZero is. This is surprising because AlphaZero has been shown to achieve superhuman performance in environments such as Go, Chess and Shogi, which may lead one to think that it performs well in novel test environments. Our results show that BTTT, though simple, is rich enough to explore the generalizability of AlphaZero. We find that merely increasing MCTS lookahead iterations was insufficient for AlphaZero to generalize to some novel test environments. Rather, increasing the variety of training environments helps to progressively improve generalizability across all possible starting brick configurations.

==> Code/dqn_agent.py <==
import numpy as np
import collections
import math, random, os
import torch
import torch.autograd as autograd
import torch.nn as nn
import torch.nn.functional as F
import torch.optim as optim

import time
from copy import deepcopy
from gym import *

device = torch.device("cuda" if torch.cuda.is_available() else "cpu")
script_path = os.path.dirname(os.path.realpath(__file__))
model_path = os.path.join(script_path, 'dqn_model_curriculum.pt')
model_out_path = os.path.join(script_path, 'dqn_model_curriculum.pt')

# Hyperparameters --- don't change, RL is very sensitive
learning_rate = 0.001 #0.001
gamma         = 0.98 #0.98
buffer_limit  = 10000 #5000
batch_size    = 64 #32
max_episodes  = 4000 #2000
min_buffer    = 100
target_update = 10 # episode(s)
train_steps   = 10 #10
max_epsilon   = 1 #1
min_epsilon   = 0.2 #0.01
epsilon_decay = 1000 #500
print_interval= 20
minimax_depth = 1

Transition = collections.namedtuple('Transition', ('state', 'action', 'reward', 'next_state', 'done'))

class ReplayBuffer():
    def __init__(self, buffer_limit=buffer_limit):
        '''
        FILL ME : This function should initialize the replay buffer `self.buffer` with maximum size of `buffer_limit` (`int`).
                  len(self.buffer) should give the current size of the buffer `self.buffer`.
        '''

        self.buffer = []
        self.buffer_limit = buffer_limit
        
    def clear(self):
        self.buffer = []
        
    def extend(self, transitionseq):
        self.buffer = (self.buffer + transitionseq)[-buffer_limit:]
        
    def tolist(self):
        return self.buffer
    
    def push(self, transition):
        '''
        FILL ME : This function should store the transition of type `Transition` to the buffer `self.buffer`.

        Input:
            * `transition` (`Transition`): tuple of a single transition (state, action, reward, next_state, done).
                                           This function might also need to handle the case  when buffer is full.

        Output:
            * None
        '''
        self.buffer.append(transition)
        # if there is more than the buffer size, pop the first element from list
        if(len(self.buffer) > buffer_limit):
            self.buffer.pop(0)
    
    def sample(self, batch_size):
        '''
        FILL ME : This function should return a set of transitions of size `batch_size` sampled from `self.buffer`

        Input:
            * `batch_size` (`int`): the size of the sample.

        Output:
            * A 5-tuple (`states`, `actions`, `rewards`, `next_states`, `dones`),
                * `states`      (`torch.tensor` [batch_size, channel, height, width])
                * `actions`     (`torch.tensor` [batch_size, 1])
                * `rewards`     (`torch.tensor` [batch_size, 1])
                * `next_states` (`torch.tensor` [batch_size, channel, height, width])
                * `dones`       (`torch.tensor` [batch_size, 1])
              All `torch.tensor` (except `actions`) should have a datatype `torch.float` and resides in torch device `device`.
        '''

        # choose batch_size number of experiences from replay buffer

        newlist = np.random.choice(len(self.buffer), batch_size, replace = False)

        # initialise the tuples
        states, actions, rewards, next_states, dones = [], [], [], [], []
        for index in newlist:
            item = self.buffer[index]
            states.append(item[0])
            actions.append(item[1])
            rewards.append(item[2])
            next_states.append(item[3])
            dones.append(item[4])

        # convert to tensor
        states = torch.tensor(np.array(states), dtype = torch.float, device = device)
        actions = torch.tensor(np.array(actions), dtype = torch.int, device = device)
        rewards = torch.tensor(np.array(rewards), dtype = torch.float, device = device)
        next_states = torch.tensor(np.array(next_states), dtype = torch.float, device = device)
        dones = torch.tensor(np.array(dones), dtype = torch.float, device = device)

        #print('Sampling', states.shape, actions.shape, rewards.shape, next_states.shape, dones.shape)
        #print(states.unique())
        #print(states.shape)

        return states, actions, rewards, next_states, dones
            

    def __len__(self):
        '''
        Return the length of the replay buffer.
        '''
        return len(self.buffer)


class Base(nn.Module):
    '''
    Base neural network model that handles dynamic architecture.
    '''
    def __init__(self, input_shape, num_actions):
        super().__init__()
        self.input_shape = input_shape
        self.num_actions = num_actions
        self.construct()

    def construct(self):
        raise NotImplementedError

    def forward(self, x):
        if hasattr(self, 'features'):
            x = self.features(x)
        x = x.view(x.size(0), -1)
        x = self.layers(x)
        return x
    
    def feature_size(self):
        x = autograd.Variable(torch.zeros(1, *self.input_shape))
        if hasattr(self, 'features'):
            x = self.features(x)
        return x.view(1, -1).size(1)

class BaseAgent(Base):
    def act(self, env, epsilon=0.0):
        state = env.get_tensor_state()
        if not isinstance(state, torch.FloatTensor):
            state = torch.from_numpy(state).float().unsqueeze(0).to(device)
        '''
        FILL ME : This function should return epsilon-greedy action.

        Input:
            * `state` (`torch.tensor` [batch_size, channel, height, width])
            * `epsilon` (`float`): the probability for epsilon-greedy

        Output: action (`Action` or `int`): representing the action to be taken.
                if action is of type `int`, it should be less than `self.num_actions`
        '''

        randomnumber = np.random.rand()
        # take random action
        if(randomnumber < 0):
            action = env.sample()

        # learn from the pro
        elif(randomnumber < epsilon):
            action = minimax_agent(env, depth = minimax_depth)

        # DQN action
        else:
            # output returns the value for each action - pick the max valued action
            with torch.no_grad():
                # set model to evaluation mode
                self.eval()

                # do one pass through the model
                output = self(state).squeeze(0)
                
                # make the model pick a valid move
                for i in range(output.shape[0]):
                    if i not in env.moves:
                        output[i] = -100000
                
#                print(output)
                action = torch.argmax(output).item()

        return action

class DQN(BaseAgent):
    def construct(self):
        self.layers = nn.Sequential(
            nn.Linear(self.feature_size(), 256),
            nn.ReLU(),
            nn.Linear(256, self.num_actions)
        )

class ConvDQN(DQN):
    def construct(self):
        self.features = nn.Sequential(
            nn.Conv2d(self.input_shape[0], 32, kernel_size=3),
            nn.ReLU(),
            nn.Conv2d(32, 64, kernel_size=2),
            nn.ReLU(),
        )
        super().construct()
        
class AtariDQN(DQN):
    def construct(self):
        self.features = nn.Sequential(
            nn.Conv2d(self.input_shape[0], 32, kernel_size=4),
            nn.ReLU(),
            nn.Conv2d(32, 64, kernel_size=3),
            nn.ReLU(),
            nn.Conv2d(64, 64, kernel_size=3),
            nn.ReLU()
        )
        self.layers = nn.Sequential(
            nn.Linear(self.feature_size(), 512),
            nn.ReLU(),
            nn.Linear(512, self.num_actions)
        )

def compute_loss(model, target, states, actions, rewards, next_states, dones):
    '''
    FILL ME : This function should compute the DQN loss function for a batch of experiences.

    Input:
        * `model`       : model network to optimize
        * `target`      : target network
        * `states`      (`torch.tensor` [batch_size, channel, height, width])
        * `actions`     (`torch.tensor` [batch_size, 1])
        * `rewards`     (`torch.tensor` [batch_size, 1])
        * `next_states` (`torch.tensor` [batch_size, channel, height, width])
        * `dones`       (`torch.tensor` [batch_size, 1])

    Output: scalar representing the loss.

    References:
        * MSE Loss  : https://pytorch.org/docs/stable/nn.html#torch.nn.MSELoss
        * Huber Loss: https://pytorch.org/docs/stable/nn.html#torch.nn.SmoothL1Loss
    '''

    # set the model to require gradient updates
    for param in model.parameters():
         param.requires_grad = True

    # set the target to require no gradient updates
    for param in target.parameters():
         param.requires_grad = False
            
    # use training mode
    model.train()
    target.train()

    # Compute Q(s, a) of model

    predicted = (model(states)).gather(1, actions.long())

    # Compute r + gamma*max_a Q^(s', a)

    # disable gradient updates
    with torch.no_grad():
        Q_target = torch.max(target(next_states), 1)[0].detach().unsqueeze(1)
        actual = rewards + (1-dones)*Q_target*gamma

    #print('Model forward:', model.forward(states))
    #print('Predicted', predicted.shape)
    #print('Actual', actual.shape)
    #print('Q_target', Q_target.shape)
    #print('Rewards', rewards.shape)
    
    criterion = torch.nn.SmoothL1Loss()

    #criterion = torch.nn.MSELoss()

    #print('Loss:', predicted, actual, criterion(predicted, actual))

    #return F.mse_loss(predicted, actual)

    return criterion(predicted, actual)

    #return torch.matmul((predicted - actual).t(), predicted - actual)

def optimize(model, target, memory, optimizer, size):
    '''
    Optimize the model for a sampled batch with a length of size
    '''
    
    batch = memory.sample(size)
    loss = compute_loss(model, target, *batch)
    optimizer.zero_grad()
    loss.backward()
    # clamp the parameters
    for param in model.parameters():
        param.grad.data.clamp_(-1, 1)
    optimizer.step()
    return loss

def compute_epsilon(episode):
    '''
    Compute epsilon used for epsilon-greedy exploration
    '''
    epsilon = min_epsilon + (max_epsilon - min_epsilon) * math.exp(-1. * episode / epsilon_decay)
    return epsilon
    
def train(model_class, env, init = True):
    '''
    Train a model of instance `model_class` on environment `env`.
    
    init means whether or not to start from scratch or load previous model
    
    It runs the model for `max_episodes` times to collect experiences (`Transition`)
    and store it in the `ReplayBuffer`. It collects an experience by selecting an action
    using the `model.act` function and apply it to the environment, through `env.step`.
    After every episode, it will train the model for `train_steps` times using the
    `optimize` function.

    Output: `model`: the trained model.
    '''
    
    # First time training, start from scratch
    if init:
        model = model_class((4, env.boardheight, env.boardsize), env.boardheight*env.boardsize).to(device)
        target = model_class((4, env.boardheight, env.boardsize), env.boardheight*env.boardsize).to(device)
        target.load_state_dict(model.state_dict())
        
    else:
        # Load previously trained models
        model = get_model()
        target = get_model()
        
        # halve all parameters to enable learning
        for param in model.parameters():
            param = param/2
            
        for param in target.parameters():
            param = param/2

    target.eval()
        
    # Initialize replay buffer
    episodememory = ReplayBuffer()
    goodmemory = ReplayBuffer()
    badmemory = ReplayBuffer()

    #print(model)

    # Initialize rewards, losses, and optimizer
    rewards = []
    losses = []
    optimizer = optim.Adam(model.parameters(), lr=learning_rate)

    for episode in range(max_episodes):
        
        # clear episode memory
        episodememory.clear()
        
        epsilon = compute_epsilon(episode)

        # re-initialise the model
        env.reset()
        
        # randomize the centre squares
        env.place((np.random.choice([2, 3, 4]), np.random.choice([2, 3, 4])), 3)
#        env.printboard()

        episode_rewards = 0.0

        while not env.done:
            # Model takes action
            action = model.act(env, epsilon)
            
            state = env.get_tensor_state()

            # Apply the action to the environment
            env.doubleStep(action, minimax_depth)
#            env.printboard()
            
            next_state = env.get_tensor_state()
            reward = env.reward
            done = env.done

            # Save transition to replay buffer
            episodememory.push(Transition(state, [action], [reward], next_state, [done]))

            # reward shaping
            episode_rewards += reward

        rewards.append(episode_rewards)

        baseloss = optimize(model, target, episodememory, optimizer, len(episodememory))
        for i in range(train_steps):
            if(len(goodmemory) > min_buffer and len(badmemory) > min_buffer):
                loss = baseloss + optimize(model, target, goodmemory, optimizer, batch_size)
                loss += optimize(model, target, badmemory, optimizer, batch_size)
                losses.append(loss.item())

        episodelist = episodememory.tolist()
        # if good outcome, append to goodmemory
        if(episode_rewards > 0):
            goodmemory.extend(episodelist)
        else:
            badmemory.extend(episodelist)

        # Update target network every once in a while
        if episode % target_update == 0:
            target.load_state_dict(model.state_dict())

        if episode % print_interval == 0 and episode > 0:
            print("[Episode {}]\tavg rewards : {:.3f},\tbest : {:.3f},\tavg loss: : {:.6f},\tgoodbuf size : {},badbuf size : {},\teps : {:.1f}%".format(episode, np.mean(rewards[-print_interval:]), np.max(rewards[-print_interval:]), np.mean(losses[-train_steps*print_interval:]), len(goodmemory), len(badmemory), epsilon*100))
    
    return model

def test(model, env, max_episodes=100):
    '''
    Test the `model` on the environment `env` for `max_episodes` (`int`) times.

    Output: `avg_rewards` (`float`): the average rewards
    '''
    rewards = []
    
    for episode in range(max_episodes):
        # re-initialise the model
        env.reset()

        episode_rewards = 0.0

        while not env.done:
            action = model.act(env)
            env.doubleStep(action, minimax_depth)
            episode_rewards += env.reward
            
            env.printboard()
 
        rewards.append(episode_rewards)
            
    avg_rewards = np.mean(rewards)

    print("{} episodes avg rewards : {:.1f}".format(max_episodes, avg_rewards))
    
    return avg_rewards

def get_model():
    '''
    Load `model` from disk. Location is specified in `model_path`.
    '''
    model_class, model_state_dict, input_shape, num_actions = torch.load(model_path)
    model = eval(model_class)(input_shape, num_actions).to(device)
    model.load_state_dict(model_state_dict)
    return model

def save_model(model):
    '''
    Save `model` to disk. Location is specified in `model_path`.
    '''
    data = (model.__class__.__name__, model.state_dict(), model.input_shape, model.num_actions)
    torch.save(data, model_out_path)
    
def train_dqn_agent():
    '''
    Trains the DQN agent to the default starting grid
    '''
    
    # Learn the presence of a brick
    initialstate = np.zeros((7, 7))
    env = gym(state = initialstate)
    model = train(ConvDQN, env, init = True)
    save_model(model)
    
def test_dqn_agent():
    '''
    Tests the DQN agent on a different grid
    '''
    
    initialstate = np.zeros((7, 7))
    initialstate[5, 5] = 3
    env = gym(state = initialstate)
    
    model = get_model()
    test(model, env, max_episodes=100)

def dqn_agent(env = None):
    '''
    Input: environment state

    Output: MCTS action
    '''
    
    model = get_model()
    return model.act(env)
    
if __name__ == '__main__':
    
    train_dqn_agent()
    test_dqn_agent()
    


==> Code/gym.py <==
import numpy as np
import collections
import math, random
import torch
import time
from copy import deepcopy

### Define parameters here
BOARDSIZE = 7
BOARDHEIGHT = 7
WINLENGTH = 4
        
class gym:
    def __init__(self, **kwargs):
        '''
        Data structure to represent state of the environment
        self.state : state of board
        '''
        # default settings
        self.boardsize = kwargs.get('boardsize', BOARDSIZE)
        self.boardheight = kwargs.get('boardheight', BOARDHEIGHT)
        self.mapping = {0: ' ', 1: 'O', 2: 'X', 3: 'B'}
        self.display = kwargs.get('display', 'tensor')
        self.state = kwargs.get('state', np.zeros((self.boardheight, self.boardsize), dtype = int))
        self.initialstate = deepcopy(self.state)
        self.winlength = kwargs.get('winlength', WINLENGTH)
        self.turn = kwargs.get('turn', 1)
        self.reward = kwargs.get('reward', 0)
        self.done = kwargs.get('done', False)
        self.moves = [i*self.boardsize+j for i in range(0, self.boardheight) for j in range(0, self.boardsize) if self.state[i, j] == 0]
        
    def place(self, grid, stone):
        '''
        Make a move at (grid[0], grid[1]) without changing the environment
        '''
        self.state[grid[0], grid[1]] = stone
        
    def step(self, action):
        '''
        Takes action at self.state and returns the next step
        returns state, turn, reward, done
        '''
        # check to see if action can be taken

        if(action not in self.moves):
            print('Invalid move')
            return
            
        # remove current action
        self.moves.remove(action)

        # play the move at the row and col
        h, w = action//self.boardsize, action%self.boardsize
        self.state[h, w] = self.turn
    
        # check if anyone won based on just that move
        win = False
        for shift in range(4):
            # Vertical
            if self.checkwin(h+shift-(self.winlength-1),w, 1,0):
                win = True
            # Horizontal
            if self.checkwin(h,w+shift-(self.winlength-1), 0,1):
                win = True
            # Top Right Diagonal
            if self.checkwin(h+shift-(self.winlength-1),w+shift-(self.winlength-1), 1,1):
                win = True
            # Top Left Diagonal
            if self.checkwin(h+shift-(self.winlength-1),w+(self.winlength-1)-shift, 1,-1):
                win = True

        if win > 0:
            self.done = True
            self.reward = 1 if self.turn == 1 else -1

        # if no available moves left, then it is a draw
        if self.moves == []:
            self.done = True

        # update turn
        self.turn = 1 if self.turn == 2 else 2
        
    def sample(self):
        return(np.random.choice(self.moves))

    def doubleStep(self, action, minimax_depth = 2):
        # Initialize state
        self.step(action)

        # if not ended yet, play a game with a minimax agent
        if not self.done:
            action = minimax_agent(self, depth = minimax_depth)
            self.step(action)

    def checkwin(self, h, w, dh, dw):
        # check if boundary case
        if(max(w, w+(self.winlength-1)*dw) > self.boardsize - 1):
            return 0
        if(max(h, h+(self.winlength-1)*dh) > self.boardheight - 1):
            return 0
        if(min(h, h+(self.winlength-1)*dh, w, w+(self.winlength-1)*dw) < 0):
            return 0

        # check if player 1 wins
        gamevalue = 1
        for i in range(0, self.winlength):
            gamevalue *= self.state[h + i*dh, w + i*dw]
        if gamevalue == 1:
            return 1
        if gamevalue == 2**self.winlength:
            return 2

    def reset(self):
        self.state = deepcopy(self.initialstate)
        self.moves = [i*self.boardsize+j for i in range(0, self.boardheight) for j in range(0, self.boardsize) if self.state[i, j] == 0]
        self.turn = 1
        self.reward = 0
        self.done = False

    def printboard(self):
        rowheading = "ABCDEFG"
        rowindex = 0
        
        for row in self.state:
            print(rowheading[rowindex], end = '')
            rowindex += 1
            
            print('|', end = '')
            for index in row:
                print(self.mapping[index], end = '|')
            print()
            
        # bottom border
        print(' ', end = '')
        print('__'*(self.boardsize+1))

        # bottom index
        print(' ', end = '')
        print('|', end = '')
        for num in range(self.boardsize):
            print(num+1, end = '|')
        print()
        
    def get_tensor_state(self):
        ''' This returns the state in tensor form for deep learning methods '''
        tensor = np.zeros((4, self.boardheight, self.boardsize))
        for i in range(self.boardheight):
            for j in range(self.boardsize):
                # first 2D grid is for turn
                tensor [0, i, j] = 1 if self.turn == 1 else -1
                # next 2D grid is for O
                if self.state[i, j] == 1:
                    tensor[1, i, j] = 1
                # next 2D grid is for X
                elif self.state[i, j] == 2:
                    tensor[2, i, j] = 1;
                # next 2D grid is for B
                elif self.state[i, j] == 3:
                    tensor[3, i, j] = 1;
                    
        return tensor
        
    def get_state(self):
        return self.state, self.turn, self.reward, self.done
        
    def get_env(self):
        return gym(state = deepcopy(self.state), turn = self.turn, reward = self.reward, done = self.done)
        
        
#### Monte Carlo Agent here (default agent)

### Define parameters here
random_rollout_iter = 1
exploration_param = 1

def randomPolicy(env):
    '''
    Random rollouts in the environment
    '''

    # create a copy of the environment
    env = env.get_env()
    
    # if terminal state, return reward
    if env.done == True:
        return env.reward

    # else play until terminal state, return its final reward
    reward = 0

    # do random rollouts for random_rollout_iter number of times
    for _ in range(random_rollout_iter):
        while not env.done:
            env.step(env.sample())

        reward += env.reward
    
    return reward/random_rollout_iter

class Node:
    def __init__(self, parent, env):
        '''
        Data structure for a node of the MCTS tree
        self.env : gym environment represented by the node
        self.parent : Parent of the node in the MCTS tree
        self.numVisits : Number of times the node has been visited
        self.totalReward : Sum of all rewards backpropagated to the node
        self.allChildrenAdded : Denotes whether all actions from the node have been explored
        self.children : Set of children of the node in the MCTS tree
        '''

        # state parameters
        self.env = env

        # parameters for the rest
        self.parent = parent
        self.numVisits = 0
        self.totalReward = 0

        # if the state is a terminal state, by default all children are added
        self.allChildrenAdded = self.env.done
        self.children = {}
        # children of the form "action: Node()"
        
class MonteCarloTreeSearch:
    def __init__(self, num_iter, explorationParam, playoutPolicy=randomPolicy, random_seed=None):
        '''
        self.num_iter : Number of iterations to play out
        self.explorationParam : exploration constant used in computing value of node
        self.playoutPolicy : Policy followed by agent to simulate rollout from leaf node
        self.root : root node of MCTS tree
        '''
        self.num_iter = num_iter
        self.explorationParam = explorationParam
        self.playoutPolicy = playoutPolicy
        self.root = None

    def buildTreeAndReturnBestAction(self, env):
        '''
        Function to build MCTS tree and return best action at initialState
        '''
        self.root = Node(parent=None, env = env)

#        timeout_start = time.time()
#        numiter = 0
#
#        while time.time() < timeout_start + self.timeout:
#            self.addNodeAndBackpropagate()
#            numiter += 1

#        print('Numiter:', numiter)

        for i in range(self.num_iter):
            self.addNodeAndBackpropagate()

        # return action with highest value
   
        values = np.full(self.root.env.state.shape[0]*self.root.env.state.shape[1], -2, dtype = float)
        numvisits = np.full(self.root.env.state.shape[0]*self.root.env.state.shape[1], -2, dtype = int)

        for action, cur_node in self.root.children.items():
            values[action] = (cur_node.totalReward/cur_node.numVisits)
            numvisits[action] = cur_node.numVisits

        print('Values')
        for i in range(BOARDHEIGHT):
            print(np.round(values[i*BOARDSIZE: (i+1)*BOARDSIZE], 3))
        print ('Num visits')
        for i in range(BOARDHEIGHT):
            print(np.round(numvisits[i*BOARDSIZE: (i+1)*BOARDSIZE], 0))

        return np.argmax(values)
        
    def addNodeAndBackpropagate(self):
        '''
        Function to run a single MCTS iteration
        '''
        node = self.addNode()
        reward = self.playoutPolicy(node.env)
        self.backpropagate(node, reward)

    def addNode(self):
        '''
        Function to add a node to the MCTS tree
        '''
        cur_node = self.root
        while not cur_node.env.done:
        # this is to check if the current node is a leaf node
            if cur_node.allChildrenAdded:
                cur_node = self.chooseBestActionNode(cur_node, self.explorationParam)
            else:
                actions = cur_node.env.moves
                for action in actions:
                    if action not in cur_node.children:
                        new_env = cur_node.env.get_env()
                        new_env.step(action)
                        newNode = Node(parent=cur_node, env = new_env)
                        cur_node.children[action] = newNode
                        if len(actions) == len(cur_node.children):
                            cur_node.allChildrenAdded = True
                        return newNode
        return cur_node
                
    def backpropagate(self, node, reward):
        '''
        FILL ME : This function should implement the backpropation step of MCTS.
                  Update the values of relevant variables in Node Class to complete this function
        '''
        # adds rewards to all nodes along the path (upwards to parent)
        while (node is not None):

            if node.env.turn == 1:
                node.totalReward -= reward
            else:
                node.totalReward += reward

            # add counter to node
            node.numVisits += 1
            # go up one level
            node = node.parent
        

    def chooseBestActionNode(self, node, explorationValue):
        bestValue = float("-inf")
        bestNodes = []
        
        for action, child in enumerate(node.children.values()):
            
            '''
            Populate the list bestNodes with all children having maximum value
                       
            Value of all nodes should be computed as mentioned in question 3(b).
            All the nodes that have the largest value should be included in the list bestNodes.
            We will then choose one of the nodes in this list at random as the best action node.
            '''
            
            value = child.totalReward/child.numVisits + explorationValue * math.sqrt(math.log(node.numVisits)/child.numVisits)

            # if this value is higher, set this to be new bestValue, bestNode will be current child node
            if value > bestValue:
                bestValue = value
                bestNodes = [child]
            
            # if the value ties with current best value, then current child node will be appended to the list of best nodes
            elif value == bestValue:
                bestNodes.append(child)
            
        return np.random.choice(bestNodes)
        
def mcts_agent(env = None, num_iter = 2500):
    '''
    Input: environment

    Output: MCTS action
    '''
    
    # create a local copy
    env = env.get_env()
    
    # Do the Monte Carlo Policy prediction for this step, without changing the environment
    mcts = MonteCarloTreeSearch(num_iter = num_iter, explorationParam=exploration_param, random_seed=42)
    action = mcts.buildTreeAndReturnBestAction(env)
    
    return action
    
    ### Random agent here ###
    
def random_agent(env = None):
    '''
    Input: environment
    Output: random action
    '''
    
    return env.sample()
    
    ### Minimax agent here ###
    
def minimax_agent(env = None, depth = 2):
    '''
    Input: environment
    Output: Minimax action
    '''
    
    # create a local copy
    env = env.get_env()
    
    if env.moves == None:
        return None
        
    maxreward = -10000 if env.turn == 1 else 10000
    bestaction = []
    
    for action in env.moves:
        new_env = env.get_env()
        new_env.step(action)
        reward = minimax(new_env, alpha = -10000, beta = 10000, depth = depth-1)
        if (env.turn == 1 and reward > maxreward) or (env.turn == 2 and reward < maxreward):
            maxreward = reward
            bestaction = [action]
        if reward == maxreward:
            bestaction.append(action)
    
    return np.random.choice(bestaction)
        
def minimax(env, alpha, beta, depth = 2):
    if (env.done):
        return env.reward
    
    if(depth == 0):
        return evaluate(env.state)

    # alpha beta pruning
    if alpha >= beta:
        if env.turn == 1:
            return alpha
        else:
            return beta
        
    maxreward = -10000 if env.turn == 1 else 10000
    
    for action in env.moves:
        new_env = env.get_env()
        new_env.step(action)
#        print('Player {}: reward {}'.format(state.turn, reward))
        reward = minimax(new_env, alpha = alpha, beta = beta, depth = depth-1)
        if (env.turn == 1 and reward >= maxreward) or (env.turn == 2 and reward <= maxreward):
            maxreward = reward
            
        # update alpha and beta
        if env.turn == 1 and maxreward > alpha:
            alpha = maxreward
        if env.turn == 2 and maxreward < beta:
            beta = maxreward
            
    return maxreward
    
def evaluate(state):
    ''' This returns the value of the current board position'''
    
    statemap = {0: ".", 1: "O", 2: "X", 3: "B"}
    
    value = 0
    # do horizontals
    for i in range(state.shape[0]):
        for j in range(state.shape[1]):
            row = ""
            col = ""
            diag = ""
            reversediag = ""
            for offset in range(WINLENGTH):
                if(j + offset < state.shape[1]):
                    row += statemap[state[i, j+offset]]
                else:
                    row += "B"
                    
                if(i + offset < state.shape[0]):
                    col += statemap[state[i+offset, j]]
                else:
                    col += "B"
                    
                if(i + offset < state.shape[0] and j + offset < state.shape[1]):
                    diag += statemap[state[i+offset, j+offset]]
                else:
                    diag += "B"
                    
                if(i + offset < state.shape[0] and j - offset >= 0):
                    reversediag += statemap[state[i+offset, j-offset]]
                else:
                    reversediag += "B"
                
            value += computereward(row)
            value += computereward(col)
            value += computereward(diag)
            value += computereward(reversediag)
            
    return value
            
def computereward(curstring):
    ''' Every space decreases points by 100
        If there is a block, 0 pts
        If there are both X and O, 0 pts
        
        Sample points for 4-in-a-row
        X... .X.. ..X. ...X -0.000001 pts
        X.X. X..X .X.X -0.0001 pts
        XX.. .XX. ..XX -0.0002 pts
        X.XX XX.X -0.01 pts
        XXX. .XXX -0.02 pts
        XXXX -1 pt
        O... .O.. ..O. ...O 0.000001 pts
        O.O. O..O .O.O 0.0001 pts
        OO.. .OO. ..OO 0.0002 pts
        O.OO OO.O 0.01 pts
        OOO. .OOO 0.02 pts
        OOOO 1 pt
    '''
    
    p1stone = 0
    p2stone = 0
    blank = 0
    reward = 1

    # bonus basically tells us if the string has any dot in the center
    # we give higher score to positions that are centralized with more than 1 stone
    start = False
    end = False
    bonus = 2
    
    for each in curstring:
        # ignore anything with a brick
        if each == "B":
            return 0
            
        elif each == "O":
            p1stone += 1
            if not start:
                start = True
            if end:
                bonus = 1
                
        elif each == "X":
            p2stone += 1
            if not start:
                start = True
            if end:
                bonus = 1
            
        else:
            blank += 1
            if start:
                end = True
            

    # ignore positions if there are both O and X
    if p1stone > 0 and p2stone > 0:
        return 0
        
    elif p1stone > 0:
        if p1stone == 1:
            bonus = 1
        return bonus*reward/(100**blank)
        
    elif p2stone > 0:
        if p2stone == 1:
            bonus = 1
        return -bonus*reward/(100**blank)
        
    else:
        return 0
    


    


==> Code/main.py <==
import numpy as np
import collections
import math, random
import torch
import time
from copy import deepcopy
from gym import *
from dqn_agent import *

def ChooseSide():
    player = input('Welcome to Connect 4. Key in your desired player, O or X. O goes first.\n')
    while True:
        if player.lower() == 'o':
            player = 1
            break
        elif player.lower() == 'x':
            player = 2
            break
        else:
            player = input('Invalid choice. Key in only O or X.\n')

    return player

def ChooseMove(moves):
    ''' Convert player moves in the form of A4 to an index number '''

    movedict = {'a': 1, 'b': 2, 'c': 3, 'd': 4, 'e': 5, 'f': 6, 'g': 7}
    index = input('Key in cell number to play (i.e. A2) :\n')
    
    while True:
        row, col = -1, -1
        
        if index[0].isalpha() and index[1].isdigit():
            row = movedict.get(index[0].lower(), -1)
            col = int(index[1])
        if (row-1)*BOARDSIZE+col-1 in moves:
            return (row-1)*BOARDSIZE+col-1
        else:
            index = input('Invalid choice. Key in only playable cells:\n')

def ChooseBoardSize():
    boardsize = input('Choose a board size to play:\n')
    while True:
        if boardsize.isdigit():
            boardsize = int(boardsize)
            return boardsize
        else:
            boardsize = input('Invalid choice. Key in only numbers:\n')
    
def main():

#    player = ChooseSide()

    player = 1
    ai = 2 if player == 1 else 2
    turn = 1

    boardsize = BOARDSIZE
    boardheight = BOARDHEIGHT
    #boardsize = ChooseBoardSize()
    initialstate = np.zeros((boardsize, boardheight))
    
    train = True
    
    if train:
        initialstate[3, 3] = 3
        
    else:
#        initialstate[2, 2] = 3
        initialstate[3, 4] = 3
#        initialstate[3, 3] = 3
#     add in blocks
#        for i in range(3):
#            x, y = np.random.choice(boardheight), np.random.choice(boardsize)
#            while(initialstate[x, y] ==3):
#                x, y = np.random.choice(boardheight), np.random.choice(boardsize)
#            initialstate[x, y] = 3;

    env = gym(state = initialstate)
    env.reset()

    while(True):
        env.printboard()
        # if it is player turn
        
        if(env.turn == player):

#            action = ChooseMove(env.moves)
#            action = mcts_agent(env, num_iter = 10000)
#            action = minimax_agent(env, depth = 1)
#            action = random_agent(env)
            action = dqn_agent(env)

        # if it is ai turn
        else:
#            action = ChooseMove(env.moves)
#            action = mcts_agent(env, num_iter = 2500)
            action = minimax_agent(env, depth = 1)
#            action = random_agent(env)
#            action = dqn_agent(env)

        print(action)
        env.step(action)

        # check if anyone won the game
        if env.done:
            env.printboard()

            if env.reward == 0:
                print('It is a draw!')
            elif env.reward == 1:
                print('Player 1 (O) won!')
            else:
                print('Player 2 (X) won!')
            break
            
    return env.reward

if __name__ == '__main__':

    p1wins, p2wins, draw = 0, 0, 0
    num_games = 10
    for i in range(num_games):
        reward = main()
        if reward == 1:
            p1wins += 1
        elif reward == -1:
            p2wins += 1
        else:
            draw += 1
            
    print("In {} games, Player 1 wins {} times, Player 2 wins {} times, Draw {} times".format(num_games, p1wins, p2wins, draw))

